Postselection-Free Reconstruction of Monitored SPT Flux-Charge Responses

A class of monitored topological invariants compares ordinary and symmetry-twisted quantum trajectories with identical stochastic records, so direct estimation requires exponentially costly matched-record postselection. We replace the twisted quantum experiment by uniformly randomized symmetry eigenstates with known charges, ordinary-boundary monitoring, and an offline twist decoder. Their correlation yields an exact finite-time response identity and removes this experimental sampling bottleneck. When the ordinary charge sharpens and the ordinary-to-flux deformation has trivial net readout-character flow, the response converges to the projective commutator of the symmetry-protected-topological phase; generator-pair responses then determine its finite-Abelian cohomology class. Spectator-sector crossings may close the global Lyapunov gap without changing this character-valued response. In monitored cluster circuits, the decoder is exact and polynomial in the Gaussian limit, while Gaussian-drop reconstruction treats interacting records; independent joint-sector spectroscopy and effect-state diagnostics validate the topological deformation.

==> anc/Monitored_SPT_code/README.md <==
# Reproducibility code

**Manuscript:** *Postselection-Free Reconstruction of Monitored SPT Flux-Charge Responses*  
**Author:** Shuai Zeng

This directory contains the code used to reproduce the numerical results reported in the manuscript and Supplemental Material. The scripts recompute the reported quantities from the specified parameters and random seeds.

## Files

- `make_figures.py` — recomputes the numerical quantities in manuscript Fig. 2 and writes the reproduced figure.
- `core.py` — numerical routines shared by the reproduction scripts.
- `joint_path_validation.py` — reproduces the 20-record-per-phase joint-sector deformation statistics reported in the Supplemental Material.
- `extended_validation.py` — reproduces the phase and monitoring-time scans in Supplemental Fig. S1.
- `error_budget_validation.py` — evaluates the four empirical contributions to the finite-time error budget.
- `validate_exact_gaussian_decoder.py` — compares the exact periodic $J=0$ Gaussian trace-character decoder with explicit Hilbert-space effects for $L=4,6,8$.
- `requirements.txt` — Python dependencies.

Figure 1 is a conceptual schematic and has no numerical data source.

## Installation and main figure

```bash
python -m pip install -r requirements.txt
python make_figures.py
```

By default, panel (d) uses the reference wall-clock measurements reported in the manuscript so that the published figure is reproduced deterministically. To repeat the hardware-dependent timing benchmark on the local machine, run `python make_figures.py --rerun-runtime`.

The main-figure script writes

- `output/Fig2_reproduced.pdf`
- `output/Fig2_reproduced.png`

and prints the principal reconstructed values to the terminal.

## Exact Gaussian decoder check

```bash
python validate_exact_gaussian_decoder.py
```

This compares ordinary and canonically twisted trace moments from covariance/Pfaffian decoding with explicit Hilbert-space effects at $J=0$. The discrepancies are at floating-point precision.

## Joint-sector deformation statistics

```bash
python joint_path_validation.py
```

The calculation uses the sample counts and deterministic random seeds reported in the Supplemental Material.

## Phase and monitoring-time scans

```bash
python extended_validation.py --shots 100
```

This reproduces Supplemental Fig. S1 using 100 records per parameter point.

## Finite-time error-budget decomposition

Representative commands corresponding to the system sizes reported in the Supplemental Material are:

```bash
python error_budget_validation.py --n 8 --sweeps 8 --shots 100 --px 0.25 0.75 --trace-probes 4 --solver power --power-iters 12 --seed 271828
python error_budget_validation.py --n 10 --sweeps 12 --shots 50 --px 0.25 --trace-probes 2 --solver power --power-iters 10 --seed 271828
python error_budget_validation.py --n 10 --sweeps 12 --shots 50 --px 0.75 --trace-probes 2 --solver power --power-iters 10 --seed 271828
python error_budget_validation.py --n 12 --sweeps 16 --shots 20 --px 0.25 --trace-probes 1 --solver power --power-iters 10 --seed 13579
python error_budget_validation.py --n 12 --sweeps 16 --shots 20 --px 0.75 --trace-probes 1 --solver power --power-iters 10 --seed 13579
```

These matrix-free calculations are more computationally demanding than the polynomial Gaussian decoder. The reported error-budget entries are finite-sample empirical estimates; confidence intervals for the principal binary events are given in the Supplemental Material.

## Computational note

The runtime benchmark in Fig. 2(d) is hardware dependent. The default figure reproduction uses the reported reference timings; `--rerun-runtime` measures the same workload locally, for which the fitted exponent can differ slightly.


==> anc/Monitored_SPT_code/core.py <==
"""Core numerical routines for the monitored-SPT PRL reproduction script.

This file contains only the routines required by make_figures.py and writes no
intermediate data files.
"""
from __future__ import annotations

import math
import random
from dataclasses import dataclass
from functools import lru_cache
from typing import Dict, List, Optional, Tuple

import numpy as np
from scipy.sparse.linalg import LinearOperator, eigsh

Mapping = Tuple[np.ndarray, np.ndarray]
RecordEvent = Tuple[Optional[int], int, bool, int]

def apply_unitary(v: np.ndarray, mapping, angle: float) -> np.ndarray:
    return math.cos(angle) * v - 1j * math.sin(angle) * apply_pauli_vec(v, mapping)


def pauli_map(n: int, x: int, z: int) -> tuple[np.ndarray, np.ndarray]:
    d = 1 << n
    src = np.arange(d, dtype=np.int64)
    dst = src ^ x
    parity = np.fromiter((((int(j) & z).bit_count() & 1) for j in src),
                         dtype=np.int8, count=d)
    phase = 1.0 - 2.0 * parity
    return dst, phase


def apply_pauli_vec(v: np.ndarray, mapping: tuple[np.ndarray, np.ndarray]) -> np.ndarray:
    dst, phase = mapping
    out = np.empty_like(v)
    out[dst] = phase * v
    return out


def maps(n: int):
    xm = [pauli_map(n, 1 << i, 0) for i in range(n)]
    km = [pauli_map(n, 1 << i,
                    (1 << ((i - 1) % n)) | (1 << ((i + 1) % n)))
          for i in range(n)]
    qx = sum(1 << i for i in range(0, n, 2))
    qm = pauli_map(n, qx, 0)
    return xm, km, qm


def ab(beta: float) -> Tuple[float, float]:
    norm = math.sqrt(2.0 * math.cosh(beta))
    return math.cosh(beta / 2.0) / norm, math.sinh(beta / 2.0) / norm


def generate_record(
    n: int,
    sweeps: int,
    p_x: float,
    beta: float,
    interaction: float,
    interaction_rate: float,
    rng: random.Random,
) -> List[RecordEvent]:
    """Generate a Born-distributed ordinary-boundary record."""
    xm, km, _ = maps(n)
    interactions = [
        pauli_map(n, (1 << i) | (1 << ((i + 2) % n)), 0) for i in range(n)
    ]
    d = 1 << n
    signs = np.array([rng.choice((-1, 1)) for _ in range(n)], dtype=float)
    state = np.ones(d, dtype=complex) / math.sqrt(d)
    basis = np.arange(d, dtype=np.int64)
    for i, sign in enumerate(signs):
        if sign == -1:
            state *= np.where(((basis >> i) & 1) == 0, 1.0, -1.0)

    a, b = ab(beta)
    record: List[RecordEvent] = []
    for _ in range(sweeps * n):
        bond: Optional[int] = None
        if rng.random() < interaction_rate:
            bond = rng.randrange(n)
            state = apply_unitary(state, interactions[bond], interaction)

        site = rng.randrange(n)
        is_x = rng.random() < p_x
        mapping = xm[site] if is_x else km[site]
        measured = apply_pauli_vec(state, mapping)
        plus = a * state + b * measured
        p_plus = min(1.0, max(0.0, float(np.vdot(plus, plus).real)))
        outcome = 1 if rng.random() < p_plus else -1
        state = a * state + outcome * b * measured
        state /= np.linalg.norm(state)
        record.append((bond, site, is_x, outcome))
    return record


def apply_filter_scaled(v: np.ndarray, mapping: Mapping, beta: float, sign: int) -> np.ndarray:
    """Apply M_sign(P), divided by its operator norm (a global scalar)."""
    if abs(beta) < 1e-15:
        return v.copy()
    a, b = ab(beta)
    scale = a + abs(b)
    return (a * v + sign * b * apply_pauli_vec(v, mapping)) / scale


def apply_pin_scaled(v: np.ndarray, mapping: Mapping, theta: float, sign: int = 1) -> np.ndarray:
    """Apply exp(sign*theta*P/2), divided by exp(|theta|/2)."""
    if abs(theta) < 1e-15:
        return v.copy()
    c = math.cosh(theta / 2.0)
    s = math.sinh(theta / 2.0)
    scale = math.exp(abs(theta) / 2.0)
    return (c * v + sign * s * apply_pauli_vec(v, mapping)) / scale


@dataclass
class PathOperator:
    n: int
    record: List[RecordEvent]
    beta: float
    interaction: float
    lam: float
    twisted: bool
    path: str
    pin: float

    def __post_init__(self) -> None:
        self.xm, self.km, _ = maps(self.n)
        self.interactions = [
            pauli_map(self.n, (1 << i) | (1 << ((i + 2) % self.n)), 0)
            for i in range(self.n)
        ]

    def strengths(self, is_x: bool) -> float:
        if self.path == "cluster":
            return (1.0 - self.lam) * self.beta if is_x else self.beta
        if self.path == "trivial":
            return self.beta if is_x else (1.0 - self.lam) * self.beta
        raise ValueError(f"unknown path {self.path!r}")

    def apply_k(self, v: np.ndarray) -> np.ndarray:
        out = np.asarray(v, dtype=complex)
        angle = (1.0 - self.lam) * self.interaction
        for bond, site, is_x, outcome in self.record:
            if bond is not None and abs(angle) > 1e-15:
                out = apply_unitary(out, self.interactions[bond], angle)
            mapping = self.xm[site] if is_x else self.km[site]
            sign = outcome
            if self.twisted and (not is_x) and site == 0:
                sign *= -1
            out = apply_filter_scaled(out, mapping, self.strengths(is_x), sign)

        theta = self.lam * self.pin
        if self.path == "cluster":
            for site, mapping in enumerate(self.km):
                sign = -1 if self.twisted and site == 0 else 1
                out = apply_pin_scaled(out, mapping, theta, sign)
        else:
            for mapping in self.xm:
                out = apply_pin_scaled(out, mapping, theta, 1)
        return out

    def apply_kdag(self, v: np.ndarray) -> np.ndarray:
        out = np.asarray(v, dtype=complex)
        theta = self.lam * self.pin
        # Pinning is Hermitian and was applied last, so it is applied first in K^dag.
        if self.path == "cluster":
            for site, mapping in reversed(list(enumerate(self.km))):
                sign = -1 if self.twisted and site == 0 else 1
                out = apply_pin_scaled(out, mapping, theta, sign)
        else:
            for mapping in reversed(self.xm):
                out = apply_pin_scaled(out, mapping, theta, 1)

        angle = (1.0 - self.lam) * self.interaction
        for bond, site, is_x, outcome in reversed(self.record):
            mapping = self.xm[site] if is_x else self.km[site]
            sign = outcome
            if self.twisted and (not is_x) and site == 0:
                sign *= -1
            out = apply_filter_scaled(out, mapping, self.strengths(is_x), sign)
            if bond is not None and abs(angle) > 1e-15:
                out = apply_unitary(out, self.interactions[bond], -angle)
        return out

    def apply_e(self, v: np.ndarray) -> np.ndarray:
        return self.apply_kdag(self.apply_k(v))


class ChargeSector:
    """Implicit basis for eigenvalue q=+/-1 of U_A=prod_even X_i."""

    def __init__(self, n: int, charge: int):
        if charge not in (-1, 1):
            raise ValueError("charge must be +/-1")
        self.n = n
        self.charge = charge
        self.d = 1 << n
        self.mask = sum(1 << i for i in range(0, n, 2))
        # mask contains bit 0, so representatives with bit 0=0 select one state per pair.
        self.reps = np.arange(self.d, dtype=np.int64)
        self.reps = self.reps[(self.reps & 1) == 0]
        self.partners = self.reps ^ self.mask
        self.dim = self.d // 2
        self.inv_sqrt2 = 1.0 / math.sqrt(2.0)

    def embed(self, c: np.ndarray) -> np.ndarray:
        full = np.zeros(self.d, dtype=complex)
        full[self.reps] = c * self.inv_sqrt2
        full[self.partners] = self.charge * c * self.inv_sqrt2
        return full

    def project(self, full: np.ndarray) -> np.ndarray:
        return (full[self.reps] + self.charge * full[self.partners]) * self.inv_sqrt2


def largest_sector_eigenvalue(
    op: PathOperator,
    sector: ChargeSector,
    tol: float,
    maxiter: int,
    v0: Optional[np.ndarray] = None,
) -> Tuple[float, np.ndarray]:
    def matvec(c: np.ndarray) -> np.ndarray:
        return sector.project(op.apply_e(sector.embed(c)))

    lin = LinearOperator((sector.dim, sector.dim), matvec=matvec, dtype=np.complex128)
    if sector.dim <= 2:
        dense = np.column_stack([matvec(np.eye(sector.dim)[:, j]) for j in range(sector.dim)])
        vals, vecs = np.linalg.eigh((dense + dense.conj().T) / 2)
        return float(max(vals[-1].real, 0.0)), vecs[:, -1]

    vals, vecs = eigsh(
        lin,
        k=1,
        which="LA",
        tol=tol,
        maxiter=maxiter,
        v0=v0,
        return_eigenvectors=True,
    )
    return float(max(vals[0].real, 0.0)), vecs[:, 0]


def cluster_string_mapping(n: int) -> Tuple[np.ndarray, np.ndarray]:
    """A long non-wrapping Z-X-X-...-Z cluster string on the even sublattice."""
    if n < 6 or n % 2:
        raise ValueError("n must be even and at least 6")
    # Product K_2 K_4 ... K_{n-4}; for n=6 use K_0 K_2.
    if n == 6:
        start, end = 0, 2
    else:
        start, end = 2, n - 4
    x_bits = sum(1 << site for site in range(start, end + 1, 2))
    z_bits = (1 << ((start - 1) % n)) | (1 << (end + 1))
    return pauli_map(n, x_bits, z_bits)


def state_spt_diagnostics(state: np.ndarray, n: int, string_map) -> Dict[str, object]:
    state = np.asarray(state, dtype=complex)
    state = state / np.linalg.norm(state)
    string = np.vdot(state, apply_pauli_vec(state, string_map))

    cut = n // 2
    matrix = state.reshape((1 << (n - cut), 1 << cut))
    schmidt = np.linalg.svd(matrix, compute_uv=False)
    probs = np.sort(np.maximum((schmidt * schmidt).real, 0.0))[::-1]
    top4 = np.zeros(4, dtype=float)
    top4[: min(4, len(probs))] = probs[:4]
    top4_weight = float(np.sum(top4))
    flatness = float(np.min(top4) / np.max(top4)) if np.max(top4) > 0 else 0.0
    pair_split = float(
        (abs(top4[0] - top4[1]) + abs(top4[2] - top4[3]))
        / max(top4_weight, np.finfo(float).tiny)
    )
    fourfold_cv = float(np.std(top4) / max(np.mean(top4), np.finfo(float).tiny))
    entropy = float(-np.sum(probs[probs > 0] * np.log(probs[probs > 0])))
    return {
        "string_real": float(string.real),
        "string_abs": float(abs(string)),
        "schmidt_top4": top4.tolist(),
        "top4_weight": top4_weight,
        "top4_flatness": flatness,
        "pair_split": pair_split,
        "fourfold_cv": fourfold_cv,
        "entropy": entropy,
    }


class JointChargeSector:
    """Implicit basis of simultaneous U_A,U_B eigenvalues qA,qB."""
    def __init__(self,n:int,qA:int,qB:int):
        if n%2 or n<4 or qA not in (-1,1) or qB not in (-1,1):
            raise ValueError
        self.n=n; self.qA=qA; self.qB=qB; self.d=1<<n
        self.maskA=sum(1<<i for i in range(0,n,2))
        self.maskB=sum(1<<i for i in range(1,n,2))
        reps=np.arange(self.d,dtype=np.int64)
        # bit 0 toggles under maskA only; bit 1 toggles under maskB only.
        self.reps=reps[((reps&1)==0)&((reps&2)==0)]
        self.a=self.reps^self.maskA
        self.b=self.reps^self.maskB
        self.ab=self.reps^self.maskA^self.maskB
        self.dim=self.d//4
    def embed(self,c:np.ndarray)->np.ndarray:
        out=np.zeros(self.d,dtype=complex); c=np.asarray(c,dtype=complex)/2
        out[self.reps]=c
        out[self.a]=self.qA*c
        out[self.b]=self.qB*c
        out[self.ab]=self.qA*self.qB*c
        return out
    def project(self,v:np.ndarray)->np.ndarray:
        return (v[self.reps]+self.qA*v[self.a]+self.qB*v[self.b]+self.qA*self.qB*v[self.ab])/2


@dataclass
class Spec:
    vals:np.ndarray; vecs:np.ndarray; residuals:np.ndarray


def topk(op:PathOperator,sec:JointChargeSector,k:int,tol:float,maxiter:int,v0=None)->Spec:
    k=min(k,sec.dim)
    def mv(c): return sec.project(op.apply_e(sec.embed(c)))
    lin=LinearOperator((sec.dim,sec.dim),matvec=mv,dtype=np.complex128)
    if sec.dim<=max(8,k+1):
        eye=np.eye(sec.dim,dtype=complex)
        A=np.column_stack([mv(eye[:,j]) for j in range(sec.dim)])
        A=(A+A.conj().T)/2
        vals,vecs=np.linalg.eigh(A); idx=np.argsort(vals)[::-1][:k]
        vals=np.maximum(vals[idx].real,0); vecs=vecs[:,idx]
    else:
        if v0 is None:
            # Use a deterministic generic start vector for reproducible Lanczos runs.
            # A pseudorandom complex vector avoids accidental orthogonality to symmetry
            # eigenvectors that can occur for highly structured choices such as all ones.
            seed = 20260815 + 1009 * sec.dim + 37 * (sec.qA + 1) + 53 * (sec.qB + 1)
            rng = np.random.default_rng(seed)
            v0 = rng.standard_normal(sec.dim) + 1j * rng.standard_normal(sec.dim)
            v0 /= np.linalg.norm(v0)
        vals,vecs=eigsh(lin,k=k,which='LA',tol=tol,maxiter=maxiter,v0=v0)
        idx=np.argsort(vals.real)[::-1]; vals=np.maximum(vals[idx].real,0); vecs=vecs[:,idx]
    res=[]
    scale=max(float(vals[0]),np.finfo(float).tiny)
    for j,val in enumerate(vals): res.append(float(np.linalg.norm(mv(vecs[:,j])-val*vecs[:,j])/scale))
    return Spec(vals,vecs,np.asarray(res))


def lr(a,b):
    tiny=np.finfo(float).tiny
    return float(math.log(max(a,tiny)/max(b,tiny)))


def translated_long_string_maps(n:int):
    """All translated near-maximal cluster strings on both sublattices."""
    m=max(2,n//2-1)
    out=[]
    for start in range(n):
        sites=[(start+2*j)%n for j in range(m)]
        x_bits=sum(1<<i for i in sites)
        z1=(start-1)%n
        z2=(start+2*(m-1)+1)%n
        z_bits=(1<<z1)^(1<<z2)
        out.append(pauli_map(n,x_bits,z_bits))
    return out


def branch(n,record,beta,J,lam,twisted,path,pin,sectors,string_map,tol,maxiter,warm):
    op=PathOperator(n,record,beta,J,lam,twisted,path,pin)
    specs={}
    for key,sec in sectors.items():
        sp=topk(op,sec,2,tol,maxiter,warm.get((twisted,key)))
        specs[key]=sp; warm[(twisted,key)]=sp.vecs[:,0]
    winner=max(specs,key=lambda k:specs[k].vals[0])
    qA,qB=winner; win=specs[winner]
    # Relevant qA charge maxima, optimized over the spectator qB.
    lA={qa:max(specs[(qa,qb)].vals[0] for qb in (-1,1)) for qa in (-1,1)}
    fA=lr(lA[1],lA[-1])
    # Spectator qB competition inside winning qA.
    lB={qb:specs[(qA,qb)].vals[0] for qb in (-1,1)}
    fB=lr(lB[1],lB[-1])
    ffull=lr(win.vals[0],win.vals[1])
    state=sectors[winner].embed(win.vecs[:,0]); state/=np.linalg.norm(state)
    diag=state_spt_diagnostics(state,n,string_map)
    translated=[]
    for smap in translated_long_string_maps(n):
        translated.append(float(abs(np.vdot(state,apply_pauli_vec(state,smap)))))
    diag['string_avg_abs']=float(np.mean(translated))
    diag['string_min_translated_abs']=float(np.min(translated))
    diag['string_max_translated_abs']=float(np.max(translated))
    sweeps=len(record)/n
    return {
      'qA':qA,'qB':qB,
      'qA_gap_per_sweep':abs(fA)/(2*sweeps),
      'qB_spectator_gap_per_sweep':abs(fB)/(2*sweeps),
      'joint_internal_gap_per_sweep':ffull/(2*sweeps),
      'log_qA_ratio':fA,'log_qB_ratio':fB,'log_joint_internal_ratio':ffull,
      'lambda1':float(win.vals[0]),'lambda2':float(win.vals[1]),
      'residual_top':float(win.residuals[0]),'residual_second':float(win.residuals[1]),
      'diagnostics':diag,
    }


def weak_update(gamma: np.ndarray, a: int, b: int, outcome: int,
                strength: float) -> np.ndarray:
    """Condition a Gaussian state on M_r proportional to exp(r beta P/2).

    Here P=i gamma_a gamma_b and ``strength=tanh(beta)``.  The covariance
    convention is Gamma_ab=<i gamma_a gamma_b>.
    """
    if a > b:
        a, b = b, a
        outcome = -outcome
    old = gamma
    ga = old[a].copy()
    gb = old[b].copy()
    p = old[a, b]
    rt = outcome * strength
    den = 1.0 + rt * p
    alpha = rt / den

    # Correct for pairs disjoint from (a,b), and for the measured pair.
    new = old + alpha * (np.outer(gb, ga) - np.outer(ga, gb))
    new[a, b] += alpha
    new[b, a] -= alpha

    # P anticommutes with bilinears sharing exactly one Majorana.  Their
    # conditional attenuation is sqrt(1-t^2)/(1+r t <P>).
    attenuation = math.sqrt(max(0.0, 1.0 - strength * strength)) / den
    for k in range(old.shape[0]):
        if k == a or k == b:
            continue
        new[a, k] = attenuation * old[a, k]
        new[k, a] = -new[a, k]
        new[b, k] = attenuation * old[b, k]
        new[k, b] = -new[b, k]
    new[a, a] = new[b, b] = 0.0
    return new


def pfaffian(matrix: np.ndarray, tol: float = 1e-13) -> float:
    """Pfaffian of a real antisymmetric matrix by skew elimination."""
    a = np.array(matrix, dtype=float, copy=True)
    n = a.shape[0]
    if n % 2:
        return 0.0
    value = 1.0
    for k in range(0, n, 2):
        pivot_col = k + 1 + int(np.argmax(np.abs(a[k, k + 1:])))
        if abs(a[k, pivot_col]) < tol:
            return 0.0
        if pivot_col != k + 1:
            a[[k + 1, pivot_col], :] = a[[pivot_col, k + 1], :]
            a[:, [k + 1, pivot_col]] = a[:, [pivot_col, k + 1]]
            value = -value
        pivot = a[k, k + 1]
        value *= pivot
        if k + 2 < n:
            u = a[k, k + 2:].copy()
            v = a[k + 1, k + 2:].copy()
            a[k + 2:, k + 2:] -= (
                np.outer(u, v) - np.outer(v, u)
            ) / pivot
    return float(value)


def measurement_pair(kind: str, site: int, n: int) -> tuple[int, int, bool]:
    if kind == "x":
        return 2 * site, 2 * site + 1, False
    if site == 0:
        # K_0 = Q_tot i a_1 b_{L-1}.
        return 2, 2 * n - 1, True
    if site == n - 1:
        # K_{L-1} = Q_tot i a_0 b_{L-2}.
        return 0, 2 * n - 3, True
    # K_i = i b_{i-1} a_{i+1} away from the Jordan--Wigner seam.
    return 2 * site - 1, 2 * site + 2, False


def initial_covariance(signs: list[int]) -> np.ndarray:
    gamma = np.zeros((2 * len(signs), 2 * len(signs)), dtype=float)
    for i, sign in enumerate(signs):
        gamma[2 * i, 2 * i + 1] = sign
        gamma[2 * i + 1, 2 * i] = -sign
    return gamma


def charge_moment(gamma: np.ndarray, sites: range) -> float:
    indices = [majorana for i in sites for majorana in (2 * i, 2 * i + 1)]
    return pfaffian(gamma[np.ix_(indices, indices)])


def sector_effect(record: list[tuple[str, int, int]], n: int,
                  strength: float, twisted: bool,
                  total_parity: int) -> tuple[float, float, float, float]:
    """Return log weight and even, odd, total charge moments in one sector."""
    gamma = np.zeros((2 * n, 2 * n), dtype=float)
    log_weight = 0.0
    for kind, site, outcome0 in reversed(record):
        outcome = outcome0
        if twisted and kind == "k" and site == 0:
            outcome = -outcome
        a, b, crosses_seam = measurement_pair(kind, site, n)
        effective_outcome = outcome * (total_parity if crosses_seam else 1)
        p = gamma[a, b]
        probability = 0.5 * (1.0 + effective_outcome * strength * p)
        log_weight += math.log(probability)
        gamma = weak_update(gamma, a, b, effective_outcome, strength)
    even = charge_moment(gamma, range(0, n, 2))
    odd = charge_moment(gamma, range(1, n, 2))
    total = charge_moment(gamma, range(0, n))
    return log_weight, even, odd, total


def decoder(record: list[tuple[str, int, int]], n: int, strength: float,
            twisted: bool) -> float:
    """Charge posterior after correctly summing the two JW parity sectors."""
    sectors = [sector_effect(record, n, strength, twisted, q) for q in (-1, 1)]
    offset = max(item[0] for item in sectors)
    numerator = 0.0
    denominator = 0.0
    for q, (log_weight, even, odd, total) in zip((-1, 1), sectors):
        weight = math.exp(log_weight - offset)
        # Project the Gaussian trace onto total fermion parity q.  Since
        # Q_tot=Q_even Q_odd, Q_even Q_tot=Q_odd.
        denominator += weight * (1.0 + q * total)
        numerator += weight * (even + q * odd)
    return numerator / denominator


def generate_record_with_charge(
    n: int,
    sweeps: int,
    p_x: float,
    beta: float,
    interaction: float,
    interaction_rate: float,
    rng: random.Random,
):
    xm, km, _ = maps(n)
    interactions = [
        pauli_map(n, (1 << i) | (1 << ((i + 2) % n)), 0) for i in range(n)
    ]
    d = 1 << n
    signs = np.array([rng.choice((-1, 1)) for _ in range(n)], dtype=float)
    q_input = int(np.prod(signs[0::2]))
    state = np.ones(d, dtype=complex) / math.sqrt(d)
    basis = np.arange(d, dtype=np.int64)
    for i, sign in enumerate(signs):
        if sign == -1:
            state *= np.where(((basis >> i) & 1) == 0, 1.0, -1.0)

    a, b = ab(beta)
    record = []
    for _ in range(sweeps * n):
        bond = None
        if rng.random() < interaction_rate:
            bond = rng.randrange(n)
            state = apply_unitary(state, interactions[bond], interaction)
        site = rng.randrange(n)
        is_x = rng.random() < p_x
        mapping = xm[site] if is_x else km[site]
        measured = apply_pauli_vec(state, mapping)
        plus = a * state + b * measured
        p_plus = min(1.0, max(0.0, float(np.vdot(plus, plus).real)))
        outcome = 1 if rng.random() < p_plus else -1
        state = a * state + outcome * b * measured
        state /= np.linalg.norm(state)
        record.append((bond, site, is_x, outcome))
    return record, q_input


==> anc/Monitored_SPT_code/error_budget_validation.py <==
#!/usr/bin/env python3
"""Resolve the four empirical terms in the finite-time error budget.

This matrix-free validation is substantially more expensive than the Gaussian-only
reproduction scripts.  The manuscript table combines independent runs at
L=8,10,12; use the command examples in README.md to reproduce them.
"""
from __future__ import annotations
import argparse, json, math, random
from pathlib import Path
import numpy as np
from core import (ChargeSector, PathOperator, largest_sector_eigenvalue,
                  generate_record_with_charge, decoder)

def largest_sector_power(op,sector,iters,rng):
    c=rng.standard_normal(sector.dim)+1j*rng.standard_normal(sector.dim); c/=np.linalg.norm(c)
    val=0.0
    for _ in range(iters):
        w=sector.project(op.apply_e(sector.embed(c))); nw=np.linalg.norm(w)
        if nw==0: return 0.0
        c=w/nw; ec=sector.project(op.apply_e(sector.embed(c))); val=float(max(np.vdot(c,ec).real,0.0))
    return val

def sector_trace(op,sector,probes,rng):
    vals=[]
    for _ in range(probes):
        z=rng.choice(np.array([-1.0,1.0]),size=sector.dim).astype(complex)
        kz=op.apply_k(sector.embed(z)); vals.append(float(np.vdot(kz,kz).real))
    return float(np.mean(vals))

def evaluate_record(n,rec,beta,J,probes,solver,power_iters,tol,maxiter,trng,erng):
    sectors=(ChargeSector(n,1),ChargeSector(n,-1)); out={}
    for twisted,tag in ((False,'0'),(True,'h')):
        op=PathOperator(n,rec,beta,J,0.0,twisted,'cluster',0.2)
        ev={}; tr={}
        for sec in sectors:
            ev[sec.charge]=largest_sector_power(op,sec,power_iters,erng) if solver=='power' else largest_sector_eigenvalue(op,sec,tol,maxiter)[0]
            tr[sec.charge]=sector_trace(op,sec,probes,trng)
        ec=1 if ev[1]>=ev[-1] else -1; tc=1 if tr[1]>=tr[-1] else -1
        eta=min(tr[1],tr[-1])/max(tr[1]+tr[-1],np.finfo(float).tiny)
        out[f'eig_{tag}']=ec; out[f'tr_{tag}']=tc; out[f'eta_{tag}']=float(eta)
    return out

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--n',type=int,default=8); ap.add_argument('--sweeps',type=int,default=8)
    ap.add_argument('--shots',type=int,default=20); ap.add_argument('--px',type=float,nargs='*',default=[.25,.75])
    ap.add_argument('--trace-probes',type=int,default=4); ap.add_argument('--solver',choices=['power','lanczos'],default='power')
    ap.add_argument('--power-iters',type=int,default=12); ap.add_argument('--eig-tol',type=float,default=1e-7); ap.add_argument('--eig-maxiter',type=int,default=300)
    ap.add_argument('--seed',type=int,default=271828); ap.add_argument('--output',type=Path,default=Path('output/error_budget_validation.json'))
    args=ap.parse_args(); rows=[]
    for ipx,px in enumerate(args.px):
        rr=random.Random(args.seed+10000*ipx+37*args.n+args.sweeps)
        trng=np.random.default_rng(args.seed+20000*ipx+53*args.n+args.sweeps)
        erng=np.random.default_rng(args.seed+30000*ipx+71*args.n+args.sweeps)
        target=-1 if px<.5 else 1
        recrows=[]
        for shot in range(args.shots):
            rec,q=generate_record_with_charge(args.n,args.sweeps,px,2.0,.1,.2,rr)
            a=evaluate_record(args.n,rec,2.0,.1,args.trace_probes,args.solver,args.power_iters,args.eig_tol,args.eig_maxiter,trng,erng)
            grec=[('x' if is_x else 'k',site,r) for _,site,is_x,r in rec]
            gh=decoder(grec,args.n,math.tanh(2.0),True); gch=1 if gh>=0 else -1
            a.update(qin=q,gauss_h=gch); recrows.append(a)
        eta=float(np.mean([r['eta_0'] for r in recrows]))
        podd=float(np.mean([r['eig_0']*r['eig_h']!=target for r in recrows]))
        ptr=float(np.mean([(r['eig_0']!=r['tr_0']) or (r['eig_h']!=r['tr_h']) for r in recrows]))
        pdec=float(np.mean([r['gauss_h']!=r['tr_h'] for r in recrows]))
        row=dict(L=args.n,T=args.sweeps,px=px,shots=args.shots,mean_eta0=eta,P_odd=podd,P_tr_eig=ptr,P_dec=pdec,bound_sum=2*(eta+podd+ptr+pdec))
        rows.append(row); print(row,flush=True)
    args.output.parent.mkdir(parents=True,exist_ok=True); args.output.write_text(json.dumps(rows,indent=2))

if __name__=='__main__': main()


==> anc/Monitored_SPT_code/extended_validation.py <==
#!/usr/bin/env python3
"""Extended phase- and monitoring-time scans for Supplemental Fig. S1."""
from __future__ import annotations
import argparse, json, math, random
from pathlib import Path
import matplotlib.pyplot as plt
import numpy as np
from core import generate_record_with_charge, decoder

BETA=2.0; INTERACTION=0.1; INTERACTION_RATE=0.2

def estimate(n, sweeps, px, shots, seed):
    rng=random.Random(seed)
    vals=[]
    for _ in range(shots):
        rec,qin=generate_record_with_charge(n,sweeps,px,BETA,INTERACTION,INTERACTION_RATE,rng)
        grec=[('x' if is_x else 'k',site,r) for _,site,is_x,r in rec]
        mh=decoder(grec,n,math.tanh(BETA),twisted=True)
        vals.append(qin*(1 if mh>=0 else -1))
    a=np.asarray(vals,float)
    return float(a.mean()), float(a.std(ddof=1)/math.sqrt(shots)) if shots>1 else 0.0

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--shots',type=int,default=100)
    ap.add_argument('--quick',action='store_true')
    ap.add_argument('--output-dir',type=Path,default=Path('output'))
    args=ap.parse_args()
    shots=12 if args.quick else args.shots
    pxs=[.25,.35,.45,.50,.55,.65,.75]
    sizes=[(8,8),(10,12),(12,16)]
    phase=[]
    for n,T in sizes:
        for j,px in enumerate(pxs):
            W,se=estimate(n,T,px,shots,919191+100000*n+1000*T+j)
            phase.append(dict(L=n,T=T,px=px,shots=shots,W=W,se=se))
            print(f'phase L={n} T={T} px={px:.2f}: W={W:+.3f} se={se:.3f}',flush=True)
    times=[]
    for T in [4,6,8,10,12,16]:
        for j,px in enumerate((.25,.75)):
            W,se=estimate(8,T,px,shots,929292+1000*T+j)
            times.append(dict(L=8,T=T,px=px,shots=shots,W=W,se=se))
            print(f'time L=8 T={T} px={px:.2f}: W={W:+.3f} se={se:.3f}',flush=True)
    args.output_dir.mkdir(parents=True,exist_ok=True)
    (args.output_dir/'extended_validation.json').write_text(json.dumps({'phase_scan':phase,'time_scan':times},indent=2))
    fig,axes=plt.subplots(1,2,figsize=(7.0,2.85))
    ax=axes[0]
    for L,marker in [(8,'o'),(10,'s'),(12,'^')]:
        rows=[r for r in phase if r['L']==L]
        ax.errorbar([r['px'] for r in rows],[r['W'] for r in rows],yerr=[r['se'] for r in rows],marker=marker,ms=3.5,lw=1,capsize=2,label=rf'$L={L}$')
    ax.axhline(0,ls=':',lw=.8); ax.axhline(1,ls='--',lw=.7); ax.axhline(-1,ls='--',lw=.7); ax.axvline(.5,ls=':',lw=.8)
    ax.set_xlabel(r'$p_X$'); ax.set_ylabel(r'$\widetilde W$'); ax.set_ylim(-1.15,1.15); ax.legend(frameon=False,fontsize=7); ax.set_title('phase scan'); ax.text(-.13,1.03,'(a)',transform=ax.transAxes,fontweight='bold')
    ax=axes[1]
    for px,marker,label in [(.25,'o','SPT'),(.75,'s','trivial')]:
        rows=[r for r in times if r['px']==px]
        ax.errorbar([r['T'] for r in rows],[r['W'] for r in rows],yerr=[r['se'] for r in rows],marker=marker,ms=3.5,lw=1,capsize=2,label=label)
    ax.axhline(1,ls='--',lw=.7); ax.axhline(-1,ls='--',lw=.7); ax.set_xlabel(r'monitoring time $T$'); ax.set_ylabel(r'$\widetilde W$'); ax.set_ylim(-1.15,1.15); ax.legend(frameon=False,fontsize=7); ax.set_title(r'time sharpening at $L=8$'); ax.text(-.13,1.03,'(b)',transform=ax.transAxes,fontweight='bold')
    fig.tight_layout(w_pad=1.4)
    fig.savefig(args.output_dir/'FigS1_reproduced.pdf',bbox_inches='tight')
    fig.savefig(args.output_dir/'FigS1_reproduced.png',dpi=250,bbox_inches='tight')
    plt.close(fig)

if __name__=='__main__': main()


==> anc/Monitored_SPT_code/joint_path_validation.py <==
#!/usr/bin/env python3
"""Reproduce the L=8 phase-matched joint-sector path statistics reported in the Supplemental Material.

The manuscript uses twenty Born records in each deep phase.  The script checks
ordinary/twisted endpoint products, branch-character changes on the nine-point
deformation grid, spectator-sector changes, and minimum character/internal gaps.
"""
from __future__ import annotations

import argparse
import json
import random
from pathlib import Path

import numpy as np

from core import JointChargeSector, branch, cluster_string_mapping, generate_record

BETA = 2.0
INTERACTION = 0.1
INTERACTION_RATE = 0.2
PIN = 0.2


def evaluate_case(px: float, path: str, seed: int, shots: int, tol: float, maxiter: int):
    n = sweeps = 8
    target = -1 if path == "cluster" else 1
    lams = np.linspace(0.0, 1.0, 9)
    rng = random.Random(seed + 97 * n + sweeps)
    records = [
        generate_record(n, sweeps, px, BETA, INTERACTION, INTERACTION_RATE, rng)
        for _ in range(shots)
    ]
    sectors = {(qa, qb): JointChargeSector(n, qa, qb) for qa in (-1, 1) for qb in (-1, 1)}
    smap = cluster_string_mapping(n)
    rows = []
    for shot, rec in enumerate(records, 1):
        warm = {}
        pts = []
        for lam in lams:
            o = branch(n, rec, BETA, INTERACTION, float(lam), False, path, PIN,
                       sectors, smap, tol, maxiter, warm)
            h = branch(n, rec, BETA, INTERACTION, float(lam), True, path, PIN,
                       sectors, smap, tol, maxiter, warm)
            pts.append({
                "lambda": float(lam),
                "qA0": int(o["qA"]), "qAh": int(h["qA"]),
                "qB0": int(o["qB"]), "qBh": int(h["qB"]),
                "product": int(o["qA"] * h["qA"]),
                "gapA0": float(o["qA_gap_per_sweep"]),
                "gapAh": float(h["qA_gap_per_sweep"]),
                "gapB0": float(o["qB_spectator_gap_per_sweep"]),
                "gapBh": float(h["qB_spectator_gap_per_sweep"]),
                "gapInt0": float(o["joint_internal_gap_per_sweep"]),
                "gapInth": float(h["joint_internal_gap_per_sweep"]),
                "residual": float(max(o["residual_top"], o["residual_second"],
                                      h["residual_top"], h["residual_second"])),
            })
        def changes(key):
            vals = [p[key] for p in pts]
            return sum(a != b for a, b in zip(vals[:-1], vals[1:]))
        row = {
            "shot": shot,
            "endpoint_correct": pts[0]["product"] == target and pts[-1]["product"] == target,
            "product_changes": changes("product"),
            "qA0_changes": changes("qA0"), "qAh_changes": changes("qAh"),
            "qB0_changes": changes("qB0"), "qBh_changes": changes("qBh"),
            "min_gapA": min(min(p["gapA0"], p["gapAh"]) for p in pts),
            "min_gapB": min(min(p["gapB0"], p["gapBh"]) for p in pts),
            "min_gapInt": min(min(p["gapInt0"], p["gapInth"]) for p in pts),
            "max_residual": max(p["residual"] for p in pts),
            "points": pts,
        }
        rows.append(row)
        print(f"{path:7s} shot {shot:2d}/{shots}: endpoint={'ok' if row['endpoint_correct'] else 'FAIL'} "
              f"qAflow={int(row['qA0_changes']>0 or row['qAh_changes']>0)} "
              f"qBflow={int(row['qB0_changes']>0 or row['qBh_changes']>0)} "
              f"product_changes={row['product_changes']}", flush=True)

    minsA = np.asarray([r["min_gapA"] for r in rows])
    minsI = np.asarray([r["min_gapInt"] for r in rows])
    summary = {
        "shots": shots,
        "endpoint_correct": int(sum(r["endpoint_correct"] for r in rows)),
        "qA_branch_flow_records": int(sum((r["qA0_changes"] > 0 or r["qAh_changes"] > 0) for r in rows)),
        "spectator_flow_records": int(sum((r["qB0_changes"] > 0 or r["qBh_changes"] > 0) for r in rows)),
        "product_flow_records": int(sum(r["product_changes"] > 0 for r in rows)),
        "gapA_p10": float(np.quantile(minsA, 0.1)),
        "gapInt_p10": float(np.quantile(minsI, 0.1)),
        "max_residual": float(max(r["max_residual"] for r in rows)),
    }
    return {"px": px, "path": path, "seed": seed, "summary": summary, "records": rows}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--shots", type=int, default=20)
    ap.add_argument("--quick", action="store_true")
    ap.add_argument("--output", type=Path, default=Path("output/joint_path_validation.json"))
    args = ap.parse_args()
    shots = 2 if args.quick else args.shots
    tol = 1e-9 if args.quick else 1e-10
    maxiter = 600 if args.quick else 1000
    cases = [
        evaluate_case(0.25, "cluster", 202607192, shots, tol, maxiter),
        evaluate_case(0.75, "trivial", 202607194, shots, tol, maxiter),
    ]
    out = {"config": {"L": 8, "sweeps": 8, "shots_per_phase": shots,
                      "lambda_points": 9, "beta": BETA,
                      "interaction": INTERACTION, "interaction_rate": INTERACTION_RATE},
           "cases": cases}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(out, indent=2), encoding="utf-8")
    print("\nSummary")
    for c in cases:
        s = c["summary"]
        print(f"{c['path']:7s}: endpoint={s['endpoint_correct']}/{shots}, "
              f"qA branch flow={s['qA_branch_flow_records']}/{shots}, "
              f"spectator flow={s['spectator_flow_records']}/{shots}, "
              f"product flow={s['product_flow_records']}/{shots}, "
              f"gapA p10={s['gapA_p10']:.4f}, gapInt p10={s['gapInt_p10']:.3f}")
    print(f"Wrote {args.output}")


if __name__ == "__main__":
    main()


==> anc/Monitored_SPT_code/make_figures.py <==
#!/usr/bin/env python3
"""Reproduce the numerical validation figure of the monitored-SPT PRL.

Usage
-----
    python make_figures.py

The script computes all plotted numerical quantities in memory and writes only
Fig2_reproduced.pdf and Fig2_reproduced.png.  No intermediate data directory is
created.  Use ``--quick`` for a short smoke test with fewer Monte Carlo records.

Figure 1 of the manuscript is a conceptual schematic and is not generated by
this numerical script.
"""
from __future__ import annotations

import argparse
import math
import random
import time
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import minimize_scalar
from scipy.stats import beta as beta_dist

from core import (
    JointChargeSector,
    branch,
    cluster_string_mapping,
    decoder,
    ChargeSector,
    PathOperator,
    largest_sector_eigenvalue,
    generate_record,
    generate_record_with_charge,
)

BETA = 2.0
INTERACTION = 0.1
INTERACTION_RATE = 0.2
PIN = 0.2

# Match the typography used in the submitted figure.
plt.rcParams.update({
    'font.size': 8.0,
    'axes.titlesize': 8.8,
    'axes.labelsize': 8.2,
    'legend.fontsize': 6.7,
    'xtick.labelsize': 7.2,
    'ytick.labelsize': 7.2,
    'pdf.fonttype': 42,
    'ps.fonttype': 42,
})


def clopper_pearson(k: int, n: int, alpha: float = 0.05) -> tuple[float, float]:
    lo = 0.0 if k == 0 else float(beta_dist.ppf(alpha / 2, k, n - k + 1))
    hi = 1.0 if k == n else float(beta_dist.ppf(1 - alpha / 2, k + 1, n - k))
    return lo, hi


def selected_crossing(quick: bool):
    """Panel (a): deterministic L=8 record used for the spectator crossing."""
    n, sweeps, px = 8, 8, 0.25
    seed, shot_index = 202607181, 6
    rng = random.Random(seed + 97 * n + sweeps)
    records = [generate_record(n, sweeps, px, BETA, INTERACTION, INTERACTION_RATE, rng)
               for _ in range(shot_index + 1)]
    record = records[shot_index]
    sectors = {(qa, qb): JointChargeSector(n, qa, qb)
               for qa in (-1, 1) for qb in (-1, 1)}
    smap = cluster_string_mapping(n)
    warm = {}
    grid = np.linspace(0.935, 0.943, 9 if quick else 17)
    rows = []
    for lam in grid:
        rows.append((float(lam), branch(
            n, record, BETA, INTERACTION, float(lam), False, 'cluster', PIN,
            sectors, smap, 1e-9 if quick else 1e-10, 600 if quick else 1500, warm,
        )))

    # Refine the actual unresolved spectator crossing continuously.
    def objective(lam: float) -> float:
        local_warm = {}
        b = branch(n, record, BETA, INTERACTION, float(lam), False, 'cluster', PIN,
                   sectors, smap, 1e-9 if quick else 1e-11,
                   800 if quick else 2000, local_warm)
        return b['qB_spectator_gap_per_sweep']

    opt = minimize_scalar(objective, bounds=(0.935, 0.943), method='bounded',
                          options={'xatol': 5e-6 if quick else 1e-7,
                                   'maxiter': 18 if quick else 35})
    bstar = branch(n, record, BETA, INTERACTION, float(opt.x), False, 'cluster', PIN,
                   sectors, smap, 1e-9 if quick else 1e-11,
                   800 if quick else 2000, {})
    rows.append((float(opt.x), bstar))
    rows.sort(key=lambda x: x[0])
    return rows, float(opt.x)


def deformation_curves(quick: bool):
    """Panel (b): phase-matched and phase-mismatched fixed-point paths."""
    lams = np.linspace(0.0, 1.0, 5 if quick else 9).tolist()
    shots = 2 if quick else 6

    def one(px: float, seed: int, path: str):
        n = sweeps = 8
        rng = random.Random(seed + 97 * n + sweeps)
        recs = [generate_record(n, sweeps, px, BETA, INTERACTION,
                                INTERACTION_RATE, rng) for _ in range(shots)]
        sectors = (ChargeSector(n, 1), ChargeSector(n, -1))
        vals = []
        for rec in recs:
            curve = []
            for lam in lams:
                charges = []
                for twisted in (False, True):
                    op = PathOperator(n, rec, BETA, INTERACTION, float(lam),
                                      twisted, path, PIN)
                    lp, _ = largest_sector_eigenvalue(op, sectors[0],
                                                      1e-8 if quick else 1e-10,
                                                      500 if quick else 1000)
                    lm, _ = largest_sector_eigenvalue(op, sectors[1],
                                                      1e-8 if quick else 1e-10,
                                                      500 if quick else 1000)
                    charges.append(1 if lp >= lm else -1)
                curve.append(charges[0] * charges[1])
            vals.append(curve)
        return np.mean(np.asarray(vals, float), axis=0)

    return np.asarray(lams), {
        'SPT -> cluster': one(0.25, 202607192, 'cluster'),
        'trivial -> X': one(0.75, 202607194, 'trivial'),
        'SPT -> X': one(0.25, 202607192, 'trivial'),
        'trivial -> cluster': one(0.75, 202607194, 'cluster'),
    }


def finite_size_decoder(quick: bool):
    """Panel (c): interacting Born records decoded by the Gaussian-drop decoder."""
    sizes = [(8, 8), (10, 12), (12, 16)]
    shots = 12 if quick else 100
    seed = 424242
    out = {}
    for n, sweeps in sizes:
        for j, px in enumerate((0.25, 0.75)):
            rng = random.Random(seed + 100000 * n + 1000 * sweeps + j)
            vals = []
            for _ in range(shots):
                rec, qin = generate_record_with_charge(
                    n, sweeps, px, BETA, INTERACTION, INTERACTION_RATE, rng)
                grec = [('x' if is_x else 'k', site, outcome)
                        for _, site, is_x, outcome in rec]
                mh = decoder(grec, n, math.tanh(BETA), twisted=True)
                vals.append(qin * (1 if mh >= 0 else -1))
            target = -1 if px < 0.5 else 1
            failures = int(sum(v != target for v in vals))
            W = float(np.mean(vals))
            p_lo, p_hi = clopper_pearson(failures, shots)
            if target < 0:
                lo, hi = -1 + 2 * p_lo, -1 + 2 * p_hi
            else:
                lo, hi = 1 - 2 * p_hi, 1 - 2 * p_lo
            out[(n, 'SPT' if px < 0.5 else 'trivial')] = (W, lo, hi, failures, shots)
    return out


def runtime_benchmark(quick: bool, rerun_runtime: bool = False):
    """Panel (d): decoder timing benchmark.

    By default, use the reference wall-clock measurements reported in the
    manuscript so that the published figure is reproduced deterministically.
    ``--rerun-runtime`` repeats the same benchmark on the local machine; the
    resulting times and fitted exponent are hardware dependent.
    """
    reference_rows = [
        (8, 0.0024728059997869423),
        (10, 0.005307417999574682),
        (12, 0.008832481999888842),
        (16, 0.02256882200072141),
        (20, 0.04577125000014348),
        (24, 0.07684726299976319),
        (28, 0.12607483400006458),
        (32, 0.20262584699958097),
    ]
    if not rerun_runtime:
        rows = reference_rows[:4] if quick else reference_rows
    else:
        sizes = [8, 10, 12, 16] if quick else [8, 10, 12, 16, 20, 24, 28, 32]
        sweeps = {n: 2 * n - 8 for n in sizes}
        reps = 2 if quick else 5
        rows = []
        for n in sizes:
            M = n * sweeps[n]
            rng = random.Random(730001 + n)
            record = [('x' if rng.random() < 0.25 else 'k', rng.randrange(n),
                       1 if rng.random() < 0.5 else -1) for _ in range(M)]
            # Warm-up is not timed.
            decoder(record, n, math.tanh(BETA), twisted=True)
            ts = []
            for _ in range(reps if n <= 20 else max(3, reps - 2)):
                t0 = time.perf_counter()
                decoder(record, n, math.tanh(BETA), twisted=True)
                ts.append(time.perf_counter() - t0)
            rows.append((n, float(np.median(ts))))
    L = np.array([r[0] for r in rows], float)
    t = np.array([r[1] for r in rows], float)
    coef = np.polyfit(np.log(L), np.log(t), 1)
    fit = np.exp(coef[1]) * L ** coef[0]
    return L, t, fit, float(coef[0])


def make_figure(output_dir: Path, quick: bool, rerun_runtime: bool = False) -> None:
    print('Computing panel (a): selected spectator crossing...', flush=True)
    crossing, lambda_c = selected_crossing(quick)
    print('Computing panel (b): fixed-point deformation curves...', flush=True)
    lam2, curves = deformation_curves(quick)
    print('Computing panel (c): finite-size decoder performance...', flush=True)
    scaling = finite_size_decoder(quick)
    print('Computing panel (d): runtime benchmark...', flush=True)
    Lrun, trun, fit, exponent = runtime_benchmark(quick, rerun_runtime)

    fig, axes = plt.subplots(2, 2, figsize=(7.15, 5.05))

    ax = axes[0, 0]
    lam = np.array([x for x, _ in crossing])
    dg = np.array([b['qA_gap_per_sweep'] for _, b in crossing])
    top = np.array([b['qB_spectator_gap_per_sweep'] for _, b in crossing])
    internal = np.array([b['joint_internal_gap_per_sweep'] for _, b in crossing])
    ax.semilogy(lam, top, marker='s', ms=3.0, lw=1.15, label='unresolved top-two gap')
    ax.semilogy(lam, dg, marker='o', ms=2.8, lw=1.0, label='readout-character gap')
    ax.semilogy(lam, internal, marker='^', ms=2.8, lw=1.0, label='complete-sector internal gap')
    ax.axvline(lambda_c, lw=0.8, ls=':', color='0.35')
    ax.set_xlabel(r'deformation parameter $\lambda$')
    ax.set_ylabel('Lyapunov gap per sweep')
    ax.set_title('unresolved closing at a spectator exchange')
    ax.legend(frameon=False, loc='lower left', handlelength=2.2)
    inset = ax.inset_axes([0.60, 0.25, 0.35, 0.29])
    # Keep the inset visual encoding identical to the parent axes.
    inset.plot(lam, dg, marker='o', ms=1.8, lw=0.9, color='#ff7f0e')
    inset.plot(lam, internal, marker='^', ms=1.8, lw=0.9, color='#2ca02c')
    inset.axvline(lambda_c, lw=0.6, ls=':', color='0.35')
    inset.set_xlim(ax.get_xlim())
    inset.set_ylim(0.50, 0.71)
    inset.set_xticks([])
    inset.set_yticks([0.55, 0.65])
    inset.tick_params(labelsize=5.7, length=2)
    ax.text(-0.16, 1.04, '(a)', transform=ax.transAxes, fontsize=10, fontweight='bold')

    ax = axes[0, 1]
    styles = [
        ('SPT -> cluster', 'o', '-'), ('trivial -> X', 's', '-'),
        ('SPT -> X', '^', '--'), ('trivial -> cluster', 'd', '--')]
    for label, marker, ls in styles:
        pretty = label.replace('->', r'$\to$')
        ax.plot(lam2, curves[label], marker=marker, ms=3.2, lw=1.0, ls=ls, label=pretty)
    ax.set_xlabel(r'deformation parameter $\lambda$')
    ax.set_ylabel(r'$\langle D_{A,0}D_{A,h}\rangle$')
    ax.set_ylim(-1.08, 1.08)
    ax.set_title('phase-matched and mismatched deformations')
    # Keep the legend in a single left-leaning column so it stays off the data.
    ax.legend(frameon=False, ncol=1, loc='center left', bbox_to_anchor=(0.05, 0.42),
              handlelength=2.0)
    ax.text(-0.16, 1.04, '(b)', transform=ax.transAxes, fontsize=10, fontweight='bold')

    ax = axes[1, 0]
    Ls = [8, 10, 12]
    x = np.arange(len(Ls), dtype=float)
    for offset, phase, marker in [(-0.10, 'SPT', 'o'), (0.10, 'trivial', 's')]:
        vals, lower, upper = [], [], []
        for L in Ls:
            w, lo, hi, _, _ = scaling[(L, phase)]
            vals.append(w); lower.append(w - lo); upper.append(hi - w)
        ax.errorbar(x + offset, vals, yerr=np.vstack([lower, upper]), fmt=marker,
                    ms=4.2, capsize=2.5, ls='none', label=f'{phase} records')
    ax.axhline(-1, ls='--', lw=0.8, color='0.4')
    ax.axhline(1, ls='--', lw=0.8, color='0.4')
    ax.set_xticks(x, [str(L) for L in Ls])
    ax.set_ylim(-1.16, 1.16)
    ax.set_xlabel(r'system size $L$')
    ax.set_ylabel(r'reconstructed response $\widetilde W$')
    ax.set_title(r'finite-size performance, $T=2L-8$')
    ax.legend(frameon=False, loc='center right')
    ax.text(-0.16, 1.04, '(c)', transform=ax.transAxes, fontsize=10, fontweight='bold')

    ax = axes[1, 1]
    # Draw the fit underneath the empirical data so measured points remain visually primary.
    fit_line, = ax.loglog(Lrun, fit, ls='--', color='#ff7f0e',
                          label=rf'fit $L^{{{exponent:.2f}}}$')
    data_line, = ax.loglog(Lrun, trun, marker='o', color='#1f77b4', label='measured median')
    ax.set_xlabel(r'system size $L$')
    ax.set_ylabel('median decode time (s)')
    ax.set_title(r'polynomial decoder benchmark, $M=L(2L-8)$')
    ax.legend([data_line, fit_line], [data_line.get_label(), fit_line.get_label()],
              frameon=False, loc='upper left')
    ax.text(-0.16, 1.04, '(d)', transform=ax.transAxes, fontsize=10, fontweight='bold')

    fig.tight_layout(w_pad=1.35, h_pad=1.45)
    output_dir.mkdir(parents=True, exist_ok=True)
    pdf = output_dir / 'Fig2_reproduced.pdf'
    png = output_dir / 'Fig2_reproduced.png'
    fig.savefig(pdf, bbox_inches='tight')
    fig.savefig(png, dpi=280, bbox_inches='tight')
    plt.close(fig)

    print('\nKey reproduced quantities')
    print(f'  spectator crossing lambda ~= {lambda_c:.8f}')
    for L in (8, 10, 12):
        for phase in ('SPT', 'trivial'):
            w, lo, hi, k, n = scaling[(L, phase)]
            print(f'  L={L:2d} {phase:7s}: W={w:+.4f}, failures={k}/{n}, 95% CI=[{lo:+.4f},{hi:+.4f}]')
    print(f'  runtime fit exponent on this machine: {exponent:.3f}')
    print(f'\nWrote {pdf}')
    print(f'Wrote {png}')


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument('--quick', action='store_true',
                    help='short smoke test with fewer records and lambda points')
    ap.add_argument('--output-dir', type=Path, default=Path('output'))
    ap.add_argument('--rerun-runtime', action='store_true',
                    help='repeat the hardware-dependent Fig. 2(d) benchmark locally')
    args = ap.parse_args()
    make_figure(args.output_dir, args.quick, args.rerun_runtime)


if __name__ == '__main__':
    main()


==> anc/Monitored_SPT_code/requirements.txt <==
numpy>=1.26
scipy>=1.12
matplotlib>=3.8


==> anc/Monitored_SPT_code/validate_exact_gaussian_decoder.py <==
#!/usr/bin/env python3
"""Validate the exact periodic J=0 Gaussian trace-character decoder.

For random monitored-cluster records this script compares
Tr[U_A E_s^{(a)}]/Tr[E_s^{(a)}] from explicit Hilbert-space effects with the
periodic parity-summed Gaussian result returned by ``core.decoder``, for both
ordinary and canonically twisted branches.
"""
from __future__ import annotations

import math
import random
import numpy as np

from core import ab, decoder


def pauli_x(n: int, site: int) -> np.ndarray:
    d = 1 << n
    m = np.zeros((d, d), dtype=float)
    for i in range(d):
        m[i ^ (1 << site), i] = 1.0
    return m


def pauli_z(n: int, site: int) -> np.ndarray:
    d = 1 << n
    diag = np.ones(d, dtype=float)
    for i in range(d):
        if (i >> site) & 1:
            diag[i] = -1.0
    return np.diag(diag)


def measurement_matrix(n: int, kind: str, site: int, outcome: int, beta: float) -> np.ndarray:
    if kind == "x":
        p = pauli_x(n, site)
    else:
        p = pauli_z(n, (site - 1) % n) @ pauli_x(n, site) @ pauli_z(n, (site + 1) % n)
    a, b = ab(beta)
    return a * np.eye(1 << n) + outcome * b * p


def ua(n: int) -> np.ndarray:
    m = np.eye(1 << n, dtype=float)
    for site in range(0, n, 2):
        m = pauli_x(n, site) @ m
    return m


def exact_charge_moment(n: int, record, beta: float, twisted: bool) -> float:
    d = 1 << n
    k = np.eye(d, dtype=float)
    for kind, site, outcome in record:
        eff_outcome = outcome
        if twisted and kind == "k" and site == 0:
            eff_outcome = -outcome
        m = measurement_matrix(n, kind, site, eff_outcome, beta)
        k = m @ k
    e = k.T @ k
    u = ua(n)
    return float(np.trace(u @ e) / np.trace(e))


def random_record(n: int, length: int, rng: random.Random):
    record = []
    for _ in range(length):
        kind = "x" if rng.random() < 0.5 else "k"
        site = rng.randrange(n)
        outcome = 1 if rng.random() < 0.5 else -1
        record.append((kind, site, outcome))
    return record


def main() -> None:
    beta = 2.0
    strength = math.tanh(beta)
    rng = random.Random(20260816)

    for n, trials in ((4, 20), (6, 20), (8, 5)):
        length = max(8, 3 * n)
        max_err_ordinary = 0.0
        max_err_twisted = 0.0
        for _ in range(trials):
            rec = random_record(n, length, rng)
            exact0 = exact_charge_moment(n, rec, beta, twisted=False)
            exacth = exact_charge_moment(n, rec, beta, twisted=True)
            gauss0 = decoder(rec, n, strength, twisted=False)
            gaussh = decoder(rec, n, strength, twisted=True)
            max_err_ordinary = max(max_err_ordinary, abs(gauss0 - exact0))
            max_err_twisted = max(max_err_twisted, abs(gaussh - exacth))
        print(f"n={n}: max |ordinary error| = {max_err_ordinary:.3e}")
        print(f"n={n}: max |twisted  error| = {max_err_twisted:.3e}")


if __name__ == "__main__":
    main()

